Minkowski Tracker: A Sparse Spatio-Temporal R-CNN for Joint Object Detection and Tracking

Recent research in multi-task learning reveals the benefit of solving related problems in a single neural network. 3D object detection and multi-object tracking (MOT) are two heavily intertwined problems predicting and associating an object instance location across time. However, most previous works in 3D MOT treat the detector as a preceding separated pipeline, disjointly taking the output of the detector as an input to the tracker. In this work, we present Minkowski Tracker, a sparse spatio-temporal R-CNN that jointly solves object detection and tracking. Inspired by region-based CNN (R-CNN), we propose to solve tracking as a second stage of the object detector R-CNN that predicts assignment probability to tracks. First, Minkowski Tracker takes 4D point clouds as input to generate a spatio-temporal Bird's-eye-view (BEV) feature map through a 4D sparse convolutional encoder network. Then, our proposed TrackAlign aggregates the track region-of-interest (ROI) features from the BEV features. Finally, Minkowski Tracker updates the track and its confidence score based on the detection-to-track match probability predicted from the ROI features. We show in large-scale experiments that the overall performance gain of our method is due to four factors: 1. The temporal reasoning of the 4D encoder improves the detection performance 2. The multi-task learning of object detection and MOT jointly enhances each other 3. The detection-to-track match score learns implicit motion model to enhance track assignment 4. The detection-to-track match score improves the quality of the track confidence score. As a result, Minkowski Tracker achieved the state-of-the-art performance on Nuscenes dataset tracking task without hand-designed motion models.

==> figures/ablation_cost.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 18})
plt.rcParams['text.usetex'] = True
plt.rcParams['figure.autolayout'] = True
plt.rcParams['font.family'] = 'TimesNewRoman'

lam = np.array([1, 0.9, 0.7, 0.5, 0.3, 0.1, 0])
score = np.array([68.52, 69.38, 69.76, 69.62, 69.67, 69.15, 68.26])

fig, ax = plt.subplots()

ax.plot(lam, score)
ax.set_title('detection-to-track score on track assignment')
ax.set_xlabel(r'$\lambda_{D}$')
ax.set_ylabel(r'AMOTA')
plt.savefig('ablation_cost.pdf')


==> figures/ablation_score.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 18})
plt.rcParams['text.usetex'] = True
plt.rcParams['figure.autolayout'] = True
plt.rcParams["font.family"] = "TimesNewRoman"

lam = np.array([0, 0.1, 0.3, 0.5, 0.7, 0.9, 1])
score = np.array([69.1, 70.25, 70.28, 69.54, 69.80, 69.77, 68.26])

plt.plot(lam, score)
plt.title('detection-to-track score on track score')
plt.xlabel(r'$\lambda_{S}$')
plt.ylabel(r'AMOTA')
plt.savefig('ablation_score.pdf')


==> figures/runtime.py <==
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 18})
plt.rcParams['text.usetex'] = True
plt.rcParams['figure.autolayout'] = True
plt.rcParams["font.family"] = "TimesNewRoman"

labels = [0.638, 0.677, 0.698]
net_runtime = [0.207, 0.207, 0.586]
track_runtime = [0.035, 3.626, 0.041]
width = 0.01

fig, ax = plt.subplots()

ax.bar(labels, net_runtime, width, label='Network')
b1 = ax.bar(labels, track_runtime, width, bottom=net_runtime, label='Tracker')

ax.set_ylabel('Runtime (s)')
ax.set_xlabel('AMOTA')
ax.set_title('Runtime vs tracking performance')
ax.bar_label(b1, ['CenterPoint', 'ImmortalTracker', 'Ours'])
ax.set_ylim(0, 4.2)
ax.set_xlim(0.626, 0.705)
ax.legend()

plt.savefig('runtime.pdf')

